Learning Where to Look: Self-supervised Viewpoint Selection for Active Localization using Geometrical Information

Accurate localization in diverse environments is a fundamental challenge in computer vision and robotics. The task involves determining a sensor's precise position and orientation, typically a camera, within a given space. Traditional localization methods often rely on passive sensing, which may struggle in scenarios with limited features or dynamic environments. In response, this paper explores the domain of active localization, emphasizing the importance of viewpoint selection to enhance localization accuracy. Our contributions involve using a data-driven approach with a simple architecture designed for real-time operation, a self-supervised data training method, and the capability to consistently integrate our map into a planning framework tailored for real-world robotics applications. Our results demonstrate that our method performs better than the existing one, targeting similar problems and generalizing on synthetic and real data. We also release an open-source implementation to benefit the community.

==> pics/evaluate_runtimes.py <==
# import numpy as np
# import matplotlib.pyplot as plt
# import os

# from matplotlib import rc

# plt.rcParams['text.usetex'] = True
# plt.rcParams.update({
#     "font.family": "Nimbus Roman", 
#     "text.usetex": "true",
#     "font.size": "14"})

# FONTSIZE = 'small'
# LABELS_TICKS_FONTSIZE = 12
# LABELS_FONTSIZE = 14
# RESOLUTION = 150


# FOLDER_NAME="runtimes_multi_gpu"



# def parse_data_srrg2_solver(path_to_file):
#     tmp_dic = dict() # key level num value arr of t_iterations
#     with open(path_to_file, 'r') as infile:
#         for line in infile:
#             if(line.startswith("it")):
#                 line_splitted = line.split(";")
#                 level_num, dim_factors = 0, 0
#                 t_solve = 0.0    
#                 for el in line_splitted:
#                     if "level" in el:
#                         level_num = int(el.strip(" level="))
#                     elif "dim_factors" in el:
#                         dim_factors = int(el.strip(" dim_factors=")) 
#                     elif "t_iteration" in el:
#                         t_solve = float(el.strip(" t_iteration="))
#                 if (level_num, dim_factors) not in tmp_dic:
#                     tmp_dic[level_num, dim_factors] = [t_solve]
#                 else:
#                     tmp_dic[level_num, dim_factors].append(t_solve)

#     final_dic = dict()
#     for k, v in tmp_dic.items():
#         final_dic[k] = np.asarray(v)
#     return final_dic

# class Data:
#     def __init__(self, name, level, dim_factors, times):
#         self.name = name
#         self.level = level  
#         self.dim_factors = dim_factors
#         self.times = times
#         self.mean = np.mean(times)
#         self.min = np.min(times)
#         self.max = np.max(times)
#         self.stddev = np.std(times)


# if __name__ == "__main__":
# 	experiments = dict()
# 	filenames = list()
# 	files = os.listdir(FOLDER_NAME)
# 	global_max = 0.0
# 	for filename in files:
# 		filedata = parse_data_srrg2_solver(os.path.join(FOLDER_NAME, filename))
# 		arr_mean = np.zeros(len(filedata.keys()))
# 		arr_min = np.zeros(len(filedata.keys()))
# 		arr_max = np.zeros(len(filedata.keys()))
# 		arr_std = np.zeros(len(filedata.keys()))
# 		for k, v in filedata.items():
# 			arr_mean[k[0]] = np.mean(v) 
# 			arr_min[k[0]] = np.min(v)
# 			arr_max[k[0]] = np.max(v)
# 			arr_std[k[0]] = np.std(v)
# 			if(arr_max[k[0]] > global_max):
# 				global_max = arr_max[k[0]]
# 		experiments[filename] = (arr_mean, arr_min, arr_max, arr_std)
    
# 	print(experiments)
        
# 	# set width of bar
# 	scale = 1 # eventually scale to ms
# 	barWidth = 0.1
# 	max_val = 6	
# 	# get num of levels
# 	num_levels = len(list(experiments.values())[0][0])
# 	br = np.arange(num_levels) # this is good for odd numbers of experiments
# 	ticks = br + 1


# 	experiments = dict(sorted(experiments.items(), key = lambda x:x[0]))
# 	print(experiments.keys())
	
# 	fig, ax = plt.subplots()
# 	cm = plt.get_cmap('Set1')
# 	i = 0
     

# 	results = {"gpu"}




# 	for k, v in experiments.items():
# 		label = k[2:]
# 		label = label.strip("timings_os0_stairs_GPU").strip(".txt")
# 		label = label.replace("-", "").replace("_", " ")
                
# 		scaled_val = v[0]*scale
# 		scaled_std = v[3]*scale
                
# 		ax.bar(br, scaled_val, width=barWidth, edgecolor='grey', label=label, yerr=scaled_std, color=cm(i))
# 		i = i + 1
# 		br = [x + barWidth for x in br]

# 	# adding xtics
# 	# ax.set_xlabel('level', fontsize = LABELS_FONTSIZE)
# 	ax.set_ylabel('time [s]', fontsize = LABELS_FONTSIZE)
# 	ax.set_aspect('auto')
# 	offset = 0.15 # modify this to offset x labels
# 	ax.set_xticks([r + barWidth + offset for r in range(num_levels)], ['finest', 'middle', 'coarser'], fontsize=LABELS_TICKS_FONTSIZE)
	
# 	# only for y axis
# 	import matplotlib.ticker as tck
# 	ax.yaxis.set_minor_locator(tck.AutoMinorLocator())
	
# 	handles, labels = plt.gca().get_legend_handles_labels()        
# 	plt.grid(visible=True, which='minor', axis='y', linestyle='--', alpha=0.4)
# 	plt.grid(visible=True, which='major', axis='y', linestyle='-', alpha=0.5)


# 	ax.legend(handles, labels, bbox_to_anchor=(1.04, 1.02), loc="upper left", fontsize=FONTSIZE)
# 	plt.tight_layout()
# 	# plt.show()
        
# 	# plt.savefig("/home/ldg/papers/2022_paper_digiammarino_ral_upba/pics/runtimes_gpus.png", dpi=RESOLUTION)
# 	plt.savefig("/home/ldg/papers/2022_paper_digiammarino_ral_upba/pics/runtimes_gpus.pdf")

import numpy as np
import matplotlib.pyplot as plt

from matplotlib import rc

plt.rcParams['text.usetex'] = True
plt.rcParams.update({
    "font.family": "Nimbus Roman", 
    "text.usetex": "true",
    "font.size": "14"})

FONTSIZE = 'small'
LABELS_TICKS_FONTSIZE = 12
LABELS_FONTSIZE = 14
RESOLUTION = 150

# Sample data (replace this with your actual data)
data_set1 = np.array([ [0.072, 0.072], [36.18, 36.13], [23444.8, 23417]])*1000
data_set2 = np.array([[22.8, 19.4], [11400, 9700], [7387200, 6285600]])*1000

categories = ['direction', 'bucket', 'total']
values_set1 = [data_set1[:, i] for i in range(data_set1.shape[1])]
values_set2 = [data_set2[:, i] for i in range(data_set2.shape[1])]

# Plotting
width = 0.35  # Width of the bars
x = np.arange(len(categories))

fig, ax = plt.subplots()
bar1 = ax.bar(x - width/2, values_set1[0], width, label='GPU', color='#9EE493')
bar2 = ax.bar(x + width/2, values_set2[0], width, label='CPU', color='#2F4858')

handles, labels = plt.gca().get_legend_handles_labels()        
plt.grid(visible=True, which='minor', axis='y', linestyle='--', alpha=0.4)
plt.grid(visible=True, which='major', axis='y', linestyle='-', alpha=0.5)

ax.set_yscale('log')

ax.set_ylabel('runtimes [s]', fontsize=LABELS_FONTSIZE)
ax.set_xticks(x)
ax.set_xticklabels(categories)
ax.legend()

# plt.show()
plt.savefig("/home/ldg/Desktop/runtimes_gpus.pdf")

    
